Non-factorizable virtual corrections to Higgs boson production in weak boson fusion beyond the eikonal approximation

Non-factorizable virtual corrections to Higgs boson production in weak boson fusion at next-to-next-to-leading order in QCD were estimated in the eikonal approximation [1]. This approximation corresponds to the expansion of relevant amplitudes around the forward limit. In this paper we compute the leading power correction to the eikonal limit and show that it is proportional to first power of the Higgs boson transverse momentum or the Higgs boson mass over partonic center-of-mass energy. Moreover, this correction can be significantly enhanced by the rapidity of the Higgs boson. For realistic weak boson fusion cuts, the next-to-eikonal correction reduces the estimate of non-factorizable contributions to fiducial cross section by O(30) percent.

==> anc/nonfac_VBF.m <==
(* ::Package:: *)

(*

 - Description

 This is the ancillary file of the article,
 "Non-factorizable virtual corrections to Higgs boson production in weak boson fusion beyond the eikonal approximation",
 Ming-Ming Long, Kirill Melnikov, Jeremie Quarroz.

 It contains the analytic expressions of C_1, C_2 and C_nf defined in the paper.

 - Convention list

	* The dimensional regulator ep is defined as \frac{d-2}{2} with d the space-time dimension.
	* The overall factor in C_1 and C_2 is defined as Cep = (4Pi)^(ep)*Gamma[1+ep]*mvs*(-ep), where mvs is vector boson mass squared.
	* delta3 and delta4 represent \delta_3 and \delta_4 defined in Eq. (2.4).
	* The coefficient C_1 in one-loop amplitude is defined in Eq. (3.38).
	* The coefficient C_2 in two-loop amplitude is defined in Eq. (4.20).
	* C_nf is the finite remainder calculated in Eq. (5.4).
	* x,y,z are defined in Eq. (A.2).
	* u,v,w are introduced in Eq. (A.15) to rationalize the two square roots in Eq. (A.12), r1 and r2.
	* The variable 'replaceRule' specifies how to calculate u,v,w,r1 and r2 from x,y,z.

*)



replaceRule = {{u -> (x - y + z + Sqrt[-4*x*z + (x - y + z)^2])/(2*z), 
      v -> (x - y + z - Sqrt[-4*x*z + (x - y + z)^2])/(2*z), 
      w -> (2 + z - Sqrt[z]*Sqrt[4 + z])/2}, {r1 -> -(((-1 + w)*(1 + w))/w), 
      r2 -> ((u - v)*(-1 + w)^2)/w}};
 
C1 = Cep*( 
     -ep^(-1) + ((1 + x)*(1 + y)*(-2 + x + y - z)*z*Log[w])/
      (r1*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + y)*(x^2 + y - z - x*(1 + y + z))*Log[1 + x])/
      ((x - y)^2 - (1 + x)*(1 + y)*z) - 
     ((1 + x)*(x*(-1 + y) + z + y*(1 - y + z))*Log[1 + y])/
      ((x - y)^2 - (1 + x)*(1 + y)*z) + 
     ep*(-(Pi^2*(1 + x)*(1 + y)*(-2 + x + y - z)*z)/
        (6*r1*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
       (r2*(1 + x)*(1 + y)*Log[1 - u]*Log[w])/((x - y)^2 - 
         (1 + x)*(1 + y)*z) + (r2*(1 + x)*(1 + y)*Log[1 - v]*Log[w])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + (2*r2*(1 + x)*(1 + y)*
         Log[1 + u*(-1 + w)]*Log[w])/((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (2*r2*(1 + x)*(1 + y)*Log[1 + v*(-1 + w)]*Log[w])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + ((1 + x)*(1 + y)*(-2 + x + y - z)*z*
         Log[w]^2)/(2*r1*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
       (2*(1 + x)*(1 + y)*(-2 + x + y - z)*z*Log[w]*Log[1 + w])/
        (r1*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
       (r2*(1 + x)*(1 + y)*Log[1 - u]*Log[1 - w + w^2])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - (r2*(1 + x)*(1 + y)*Log[1 - v]*
         Log[1 - w + w^2])/((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*Log[1 + u*(-1 + w^(-1))]*Log[1 - w + w^2])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*Log[1 + v*(-1 + w^(-1))]*Log[1 - w + w^2])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*Log[1 + u*(-1 + w)]*Log[1 - w + w^2])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*Log[1 + v*(-1 + w)]*Log[1 - w + w^2])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*Log[(v*(-1 + w)*(u + w - u*w))/(w + v*(-1 + w)*w)]*
         Log[1 + x])/((x - y)^2 - (1 + x)*(1 + y)*z) + 
       ((1 + y)*(-y + z + x*(1 - x + y + z))*Log[1 + x]^2)/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + (r2*(1 + x)*(1 + y)*Log[1 + x]*
         Log[(v - v*w - w*x)/(v + w - v*w)])/((x - y)^2 - 
         (1 + x)*(1 + y)*z) + (I*Pi*r2*(1 + x)*(1 + y)*Log[1 + y])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - (r2*(1 + x)*(1 + y)*Log[y]*
         Log[1 + y])/((x - y)^2 - (1 + x)*(1 + y)*z) + 
       ((1 + x)*(x*(-1 + y) + z + y*(1 - y + z))*Log[1 + y]^2)/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + (I*Pi*r2*(1 + x)*(1 + y)*
         Log[1 + z])/((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*Log[z]*Log[1 + z])/((x - y)^2 - 
         (1 + x)*(1 + y)*z) - (I*Pi*r2*(1 + x)*(1 + y)*Log[(1 + z)/w])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*Log[(1 + z)/w]^2)/(2*(x - y)^2 - 
         2*(1 + x)*(1 + y)*z) - (I*Pi*r2*(1 + x)*(1 + y)*
         Log[(1 + y)/(1 + z - v*z)])/((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*Log[((1 - v)*(1 - w)*(u + w - u*w))/
           (1 + v*(-1 + w))]*Log[(1 + y)/(1 + z - v*z)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*Log[((-1 + v)*(1 + u*(-1 + w))*(1 - w))/
           (w*(v + w - v*w))]*Log[(1 + y)/(1 + z - v*z)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + (r2*(1 + x)*(1 + y)*Log[y]*
         Log[(1 + y)/(1 + z - v*z)])/((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*Log[1 - u]*Log[(1 + z - v*z)/(1 + z)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*Log[1 + u*(-1 + w^(-1))]*
         Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*Log[1 + u*(-1 + w)]*Log[(1 + z - v*z)/(1 + z)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*Log[((1 + v*(-1 + w))*(-1 + w))/w^2]*
         Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*Log[(1 - w)*(v + w - v*w)]*
         Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*Log[(-1 + v)*z]*Log[(1 + z - v*z)/(1 + z)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*PolyLog[2, (1 + v*(-1 + w))^(-1)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - (2*(1 + x)*(1 + y)*(-2 + x + y - z)*
         z*PolyLog[2, -w])/(r1*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
       (r2*(1 + x)*(1 + y)*PolyLog[2, w/(v + w - v*w)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*PolyLog[2, w^2/(1 + (-1 + w)*w)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*PolyLog[2, 1 + (-1 + w)*w])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*PolyLog[2, 1 + ((1 - v)*(-1 + w)*w)/
            (1 + v*(-1 + w))])/((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*PolyLog[2, 1 + (-1 + w)*(v + w - v*w)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       ((1 + y)*(r2*(1 + x) - y + z + x*(1 - x + y + z))*PolyLog[2, -x])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*PolyLog[2, (1 + x)/(1 + v*(-1 + w))])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*PolyLog[2, (w*(1 + x))/(v + w - v*w)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       ((1 + x)*(-x + y - r2*(1 + y) + z + y*(x - y + z))*PolyLog[2, -y])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*PolyLog[2, (w*(1 + y))/(1 + v*(-1 + w))])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - 
       (r2*(1 + x)*(1 + y)*PolyLog[2, (1 + y)/(v + w - v*w)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - (r2*(1 + x)*(1 + y)*PolyLog[2, -z])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) - (2*r2*(1 + x)*(1 + y)*
         PolyLog[2, 1 + z - v*z])/((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*PolyLog[2, (1 + z - v*z)/w])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (r2*(1 + x)*(1 + y)*PolyLog[2, (1 + z - v*z)/(v + w - v*w)])/
        ((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     delta4*(-(((1 + x)*(2*(x - y)*(-1 + y)^2 + (-3 + x - 2*y + (3 + x)*y^2)*
            z - (1 + y)*z^2))/((1 + y)*(4 + z)*((x - y)^2 - 
           (1 + x)*(1 + y)*z))) + 
       ((1 + x)*(((x - y)*(-1 + x*y)*(-2 + x + y - z)*z)/
           ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
          (2*(1 + y)*(-2*y + z + x*(2 + z)))/((4 + z)*(-(x - y)^2 + 
             (1 + x)*(1 + y)*z)))*Log[w])/r1 + 
       ((1 + x)*((x - y)^2*(1 + x*y) - (x + y + x*y*(4 + x + y))*z)*
         Log[1 + x])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
       ((1 + x)*(-((x - y)^2*(1 + x*y)) + (x + y + x*y*(4 + x + y))*z)*
         Log[1 + y])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
       ep*((Pi^2*(1 + x)*(-(((x - y)*(-1 + x*y)*(-2 + x + y - z)*z)/
              ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
            (2*(1 + y)*(-2*y + z + x*(2 + z)))/((4 + z)*(-(x - y)^2 + (1 + x)*
                (1 + y)*z))))/(6*r1) + ((1 + x)*(1 + y)*
           ((-4*(-2*y + z + x*(2 + z)))/((4 + z)*(-(x - y)^2 + (1 + x)*
                (1 + y)*z)) + ((-2 + x + y - z)*z*(x^2 + y - z - x*
                (1 + y + z)))/((x - y)^2 - (1 + x)*(1 + y)*z)^2)*Log[w])/r1 - 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[1 - u]*Log[w])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*
           Log[1 - v]*Log[w])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (2*r2*(1 + x)*(x - y)*(-1 + x*y)*Log[1 + u*(-1 + w)]*Log[w])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (2*r2*(1 + x)*(x - y)*
           (-1 + x*y)*Log[1 + v*(-1 + w)]*Log[w])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + x)*(((x - y)*(-1 + x*y)*(-2 + x + y - z)*z)/
             ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
            (2*(1 + y)*(-2*y + z + x*(2 + z)))/((4 + z)*(-(x - y)^2 + (1 + x)*
                (1 + y)*z)))*Log[w]^2)/(2*r1) + 
         (2*(1 + x)*(-(((x - y)*(-1 + x*y)*(-2 + x + y - z)*z)/
              ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
            (2*(1 + y)*(-2*y + z + x*(2 + z)))/((4 + z)*(-(x - y)^2 + (1 + x)*
                (1 + y)*z)))*Log[w]*Log[1 + w])/r1 + 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[1 - u]*Log[1 - w + w^2])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(1 + x)*(x - y)*(-1 + x*y)*
           Log[1 - v]*Log[1 - w + w^2])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[1 + u*(-1 + w^(-1))]*
           Log[1 - w + w^2])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[1 + v*(-1 + w^(-1))]*
           Log[1 - w + w^2])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[1 + u*(-1 + w)]*Log[1 - w + w^2])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*
           Log[1 + v*(-1 + w)]*Log[1 - w + w^2])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + x)^2*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[1 + x])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*
           Log[(v*(-1 + w)*(u + w - u*w))/(w + v*(-1 + w)*w)]*Log[1 + x])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + x)*(-((x - y)^2*(1 + x*y)) + (x + y + x*y*(4 + x + y))*z)*
           Log[1 + x]^2)/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[1 + x]*
           Log[(v - v*w - w*x)/(v + w - v*w)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + x)*(I*Pi*r2*(x - y)*(1 + y)*(-1 + x*y) - 
            (x - y)^2*(1 - (-4 + y)*y + x*(-1 + y*(4 + y))) - 
            2*(1 + y)*(x^2 - 2*(1 + x*(3 + x))*y + y^2)*z + 
            (1 + x)*(1 + y)^2*z^2)*Log[1 + y])/((1 + y)*
           ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[y]*Log[1 + y])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + x)*((x - y)^2*(1 + x*y) - (x + y + x*y*(4 + x + y))*z)*
           Log[1 + y]^2)/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (I*Pi*r2*(1 + x)*(x - y)*(-1 + x*y)*Log[1 + z])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(1 + x)*(x - y)*(-1 + x*y)*
           Log[z]*Log[1 + z])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (I*Pi*r2*(1 + x)*(x - y)*(-1 + x*y)*Log[(1 + z)/w])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*
           Log[(1 + z)/w]^2)/(2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
         (I*Pi*r2*(1 + x)*(x - y)*(-1 + x*y)*Log[(1 + y)/(1 + z - v*z)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(1 + x)*(x - y)*(-1 + x*y)*
           Log[((1 - v)*(1 - w)*(u + w - u*w))/(1 + v*(-1 + w))]*
           Log[(1 + y)/(1 + z - v*z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[((-1 + v)*(1 + u*(-1 + w))*
              (1 - w))/(w*(v + w - v*w))]*Log[(1 + y)/(1 + z - v*z)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*
           Log[y]*Log[(1 + y)/(1 + z - v*z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^
           2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[1 - u]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[1 + u*(-1 + w^(-1))]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[1 + u*(-1 + w)]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[((1 + v*(-1 + w))*(-1 + w))/w^2]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[(1 - w)*(v + w - v*w)]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*Log[(-1 + v)*z]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*PolyLog[2, (1 + v*(-1 + w))^(-1)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (2*(1 + x)*(-(((x - y)*(-1 + x*y)*(-2 + x + y - z)*z)/
              ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
            (2*(1 + y)*(-2*y + z + x*(2 + z)))/((4 + z)*(-(x - y)^2 + (1 + x)*
                (1 + y)*z)))*PolyLog[2, -w])/r1 - 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*PolyLog[2, w/(v + w - v*w)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*
           PolyLog[2, w^2/(1 + (-1 + w)*w)])/((x - y)^2 - (1 + x)*(1 + y)*z)^
           2 - (r2*(1 + x)*(x - y)*(-1 + x*y)*PolyLog[2, 1 + (-1 + w)*w])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*
           PolyLog[2, 1 + ((1 - v)*(-1 + w)*w)/(1 + v*(-1 + w))])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*
           PolyLog[2, 1 + (-1 + w)*(v + w - v*w)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + x)*(r2*(x - y)*(-1 + x*y) - (x - y)^2*(1 + x*y) + 
            (x + y + x*y*(4 + x + y))*z)*PolyLog[2, -x])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*
           PolyLog[2, (1 + x)/(1 + v*(-1 + w))])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*
           PolyLog[2, (w*(1 + x))/(v + w - v*w)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + x)*((x - y)*(r2 - r2*x*y + (x - y)*(1 + x*y)) - 
            (x + y + x*y*(4 + x + y))*z)*PolyLog[2, -y])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(1 + x)*(x - y)*(-1 + x*y)*
           PolyLog[2, (w*(1 + y))/(1 + v*(-1 + w))])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(1 + x)*(x - y)*(-1 + x*y)*
           PolyLog[2, (1 + y)/(v + w - v*w)])/((x - y)^2 - (1 + x)*(1 + y)*z)^
           2 - (r2*(1 + x)*(x - y)*(-1 + x*y)*PolyLog[2, -z])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (2*r2*(1 + x)*(x - y)*
           (-1 + x*y)*PolyLog[2, 1 + z - v*z])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(1 + x)*(x - y)*(-1 + x*y)*
           PolyLog[2, (1 + z - v*z)/w])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(1 + x)*(x - y)*(-1 + x*y)*PolyLog[2, (1 + z - v*z)/
             (v + w - v*w)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2)) + 
     delta3*(((1 + y)*(2*(-1 + x)^2*(x - y) - (-3 + y + x*(-2 + x*(3 + y)))*
           z + (1 + x)*z^2))/((1 + x)*(4 + z)*((x - y)^2 - 
          (1 + x)*(1 + y)*z)) + 
       ((1 + y)*(-(((x - y)*(-1 + x*y)*(-2 + x + y - z)*z)/
            ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
          (2*(1 + x)*(2*x - z - y*(2 + z)))/((4 + z)*(-(x - y)^2 + 
             (1 + x)*(1 + y)*z)))*Log[w])/r1 + 
       ((1 + y)*(-((x - y)^2*(1 + x*y)) + (x + y + x*y*(4 + x + y))*z)*
         Log[1 + x])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
       ((1 + y)*((x - y)^2*(1 + x*y) - (x + y + x*y*(4 + x + y))*z)*
         Log[1 + y])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
       ep*((Pi^2*(1 + y)*(((x - y)*(-1 + x*y)*(-2 + x + y - z)*z)/
             ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
            (2*(1 + x)*(-2*x + z + y*(2 + z)))/((4 + z)*(-(x - y)^2 + (1 + x)*
                (1 + y)*z))))/(6*r1) + ((1 + x)*(1 + y)*
           ((-4*(-2*x + z + y*(2 + z)))/((4 + z)*(-(x - y)^2 + (1 + x)*
                (1 + y)*z)) - ((-2 + x + y - z)*z*(x*(-1 + y) + z + y*
                (1 - y + z)))/((x - y)^2 - (1 + x)*(1 + y)*z)^2)*Log[w])/r1 + 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[1 - u]*Log[w])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(x - y)*(1 + y)*(-1 + x*y)*
           Log[1 - v]*Log[w])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (2*r2*(x - y)*(1 + y)*(-1 + x*y)*Log[1 + u*(-1 + w)]*Log[w])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (2*r2*(x - y)*(1 + y)*
           (-1 + x*y)*Log[1 + v*(-1 + w)]*Log[w])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + y)*(-(((x - y)*(-1 + x*y)*(-2 + x + y - z)*z)/((x - y)^2 - 
                (1 + x)*(1 + y)*z)^2) + (2*(1 + x)*(2*x - z - y*(2 + z)))/
             ((4 + z)*(-(x - y)^2 + (1 + x)*(1 + y)*z)))*Log[w]^2)/(2*r1) + 
         (2*(1 + y)*(((x - y)*(-1 + x*y)*(-2 + x + y - z)*z)/
             ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
            (2*(1 + x)*(-2*x + z + y*(2 + z)))/((4 + z)*(-(x - y)^2 + (1 + x)*
                (1 + y)*z)))*Log[w]*Log[1 + w])/r1 - 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[1 - u]*Log[1 - w + w^2])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(x - y)*(1 + y)*(-1 + x*y)*
           Log[1 - v]*Log[1 - w + w^2])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[1 + u*(-1 + w^(-1))]*
           Log[1 - w + w^2])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[1 + v*(-1 + w^(-1))]*
           Log[1 - w + w^2])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[1 + u*(-1 + w)]*Log[1 - w + w^2])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(x - y)*(1 + y)*(-1 + x*y)*
           Log[1 + v*(-1 + w)]*Log[1 - w + w^2])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         ((1 + y)*(4*x*(1 + y)*((x - y)^2 - (1 + x)*(1 + y)*z) + 
            (1 + x)*(x*(-1 + y) + z + y*(1 - y + z))*(x^2 + y - z - 
              x*(1 + y + z)))*Log[1 + x])/((1 + x)*
           ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[(v*(-1 + w)*(u + w - u*w))/
             (w + v*(-1 + w)*w)]*Log[1 + x])/((x - y)^2 - (1 + x)*(1 + y)*z)^
           2 + ((1 + y)*((x - y)^2*(1 + x*y) - (x + y + x*y*(4 + x + y))*z)*
           Log[1 + x]^2)/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[1 + x]*
           Log[(v - v*w - w*x)/(v + w - v*w)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + y)*((-I)*Pi*r2*(x - y)*(-1 + x*y) + (1 + x)*(1 + y)*
             (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + y])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(x - y)*(1 + y)*(-1 + x*y)*
           Log[y]*Log[1 + y])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + y)*(-((x - y)^2*(1 + x*y)) + (x + y + x*y*(4 + x + y))*z)*
           Log[1 + y]^2)/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (I*Pi*r2*(x - y)*(1 + y)*(-1 + x*y)*Log[1 + z])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(x - y)*(1 + y)*(-1 + x*y)*
           Log[z]*Log[1 + z])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (I*Pi*r2*(x - y)*(1 + y)*(-1 + x*y)*Log[(1 + z)/w])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(x - y)*(1 + y)*(-1 + x*y)*
           Log[(1 + z)/w]^2)/(2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
         (I*Pi*r2*(x - y)*(1 + y)*(-1 + x*y)*Log[(1 + y)/(1 + z - v*z)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(x - y)*(1 + y)*(-1 + x*y)*
           Log[((1 - v)*(1 - w)*(u + w - u*w))/(1 + v*(-1 + w))]*
           Log[(1 + y)/(1 + z - v*z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[((-1 + v)*(1 + u*(-1 + w))*
              (1 - w))/(w*(v + w - v*w))]*Log[(1 + y)/(1 + z - v*z)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(x - y)*(1 + y)*(-1 + x*y)*
           Log[y]*Log[(1 + y)/(1 + z - v*z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^
           2 - (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[1 - u]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[1 + u*(-1 + w^(-1))]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[1 + u*(-1 + w)]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[((1 + v*(-1 + w))*(-1 + w))/w^2]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[(1 - w)*(v + w - v*w)]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*Log[(-1 + v)*z]*
           Log[(1 + z - v*z)/(1 + z)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*PolyLog[2, (1 + v*(-1 + w))^(-1)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (2*(1 + y)*(((x - y)*(-1 + x*y)*(-2 + x + y - z)*z)/
             ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
            (2*(1 + x)*(-2*x + z + y*(2 + z)))/((4 + z)*(-(x - y)^2 + (1 + x)*
                (1 + y)*z)))*PolyLog[2, -w])/r1 + 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*PolyLog[2, w/(v + w - v*w)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(x - y)*(1 + y)*(-1 + x*y)*
           PolyLog[2, w^2/(1 + (-1 + w)*w)])/((x - y)^2 - (1 + x)*(1 + y)*z)^
           2 + (r2*(x - y)*(1 + y)*(-1 + x*y)*PolyLog[2, 1 + (-1 + w)*w])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(x - y)*(1 + y)*(-1 + x*y)*
           PolyLog[2, 1 + ((1 - v)*(-1 + w)*w)/(1 + v*(-1 + w))])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(x - y)*(1 + y)*(-1 + x*y)*
           PolyLog[2, 1 + (-1 + w)*(v + w - v*w)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + y)*((x - y)*(r2 - r2*x*y + (x - y)*(1 + x*y)) - 
            (x + y + x*y*(4 + x + y))*z)*PolyLog[2, -x])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(x - y)*(1 + y)*(-1 + x*y)*
           PolyLog[2, (1 + x)/(1 + v*(-1 + w))])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(x - y)*(1 + y)*(-1 + x*y)*
           PolyLog[2, (w*(1 + x))/(v + w - v*w)])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         ((1 + y)*(r2*(x - y)*(-1 + x*y) - (x - y)^2*(1 + x*y) + 
            (x + y + x*y*(4 + x + y))*z)*PolyLog[2, -y])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(x - y)*(1 + y)*(-1 + x*y)*
           PolyLog[2, (w*(1 + y))/(1 + v*(-1 + w))])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (r2*(x - y)*(1 + y)*(-1 + x*y)*
           PolyLog[2, (1 + y)/(v + w - v*w)])/((x - y)^2 - (1 + x)*(1 + y)*z)^
           2 + (r2*(x - y)*(1 + y)*(-1 + x*y)*PolyLog[2, -z])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 + (2*r2*(x - y)*(1 + y)*
           (-1 + x*y)*PolyLog[2, 1 + z - v*z])/
          ((x - y)^2 - (1 + x)*(1 + y)*z)^2 - (r2*(x - y)*(1 + y)*(-1 + x*y)*
           PolyLog[2, (1 + z - v*z)/w])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
         (r2*(x - y)*(1 + y)*(-1 + x*y)*PolyLog[2, (1 + z - v*z)/
             (v + w - v*w)])/((x - y)^2 - (1 + x)*(1 + y)*z)^2)) + Otag[ep^2]
);
 
C2 = Cep^2*( 
     ep^(-2) + (Pi^2*(2 + (5*(1 + x)*(1 + y)*(-2 + x + y - z)*z)/
         (r1*((x - y)^2 - (1 + x)*(1 + y)*z))))/6 + 
     (3*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[1 - u]*Log[w])/
      (r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     (3*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[1 - v]*Log[w])/
      (r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (2*(1 + x)*(1 + y)*(-3*r1*(x - y)^2 + 6*r1*(x + y)*z + 
        r2*(-2 + x + y - z)*z - 3*r1*z^2)*Log[1 + u*(-1 + w)]*Log[w])/
      (r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (2*(1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + v*(-1 + w)]*Log[w])/
      (r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     (5*(1 + x)*(1 + y)*(-2 + x + y - z)*z*Log[w]^2)/
      (2*r1*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (4*(1 + x)*(1 + y)*(-2 + x + y - z)*z*Log[w]*Log[1 + w])/
      (r1*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     (3*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[1 - u]*
       Log[1 - w + w^2])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (3*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[1 - v]*
       Log[1 - w + w^2])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + u*(-1 + w^(-1))]*
       Log[1 - w + w^2])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(-3*r1*(x - y)^2 + 6*r1*(x + y)*z + 
        r2*(-2 + x + y - z)*z - 3*r1*z^2)*Log[1 + v*(-1 + w^(-1))]*
       Log[1 - w + w^2])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(r2*z*(2 - x - y + z) + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + u*(-1 + w)]*
       Log[1 - w + w^2])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + v*(-1 + w)]*
       Log[1 - w + w^2])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       Log[(v*(-1 + w)*(u + w - u*w))/(w + v*(-1 + w)*w)]*Log[1 + x])/
      (r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     (4*(1 + y)*(-y + z + x*(1 - x + y + z))*Log[1 + x]^2)/
      ((x - y)^2 - (1 + x)*(1 + y)*z) + 
     ((1 + x)*(1 + y)*(-3*r1*(x - y)^2 + 6*r1*(x + y)*z + 
        r2*(-2 + x + y - z)*z - 3*r1*z^2)*Log[1 + x]*
       Log[(v - v*w - w*x)/(v + w - v*w)])/
      (r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     ((3*I)*Pi*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[1 + y])/
      (r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (3*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[y]*Log[1 + y])/
      (r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     (4*(1 + x)*(x*(-1 + y) + z + y*(1 - y + z))*Log[1 + y]^2)/
      ((x - y)^2 - (1 + x)*(1 + y)*z) + 
     ((-2*(1 + x)*(1 + y)*(-2 + x + y - z)*z*Log[w])/
        (r1*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
       (2*(1 + y)*(-y + z + x*(1 - x + y + z))*Log[1 + x])/
        ((x - y)^2 - (1 + x)*(1 + y)*z) + 
       (2*(1 + x)*(x*(-1 + y) + z + y*(1 - y + z))*Log[1 + y])/
        ((x - y)^2 - (1 + x)*(1 + y)*z))/ep - 
     ((3*I)*Pi*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[1 + z])/
      (r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (3*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[z]*Log[1 + z])/
      (r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (I*Pi*(1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*Log[(1 + z)/w])/
      (r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*Log[(1 + z)/w]^2)/
      (2*r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((3*I)*Pi*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
       Log[(1 + y)/(1 + z - v*z)])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       Log[((1 - v)*(1 - w)*(u + w - u*w))/(1 + v*(-1 + w))]*
       Log[(1 + y)/(1 + z - v*z)])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(r2*z*(2 - x - y + z) + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       Log[((-1 + v)*(1 + u*(-1 + w))*(1 - w))/(w*(v + w - v*w))]*
       Log[(1 + y)/(1 + z - v*z)])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     (3*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[y]*
       Log[(1 + y)/(1 + z - v*z)])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     (3*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[1 - u]*
       Log[(1 + z - v*z)/(1 + z)])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + u*(-1 + w^(-1))]*
       Log[(1 + z - v*z)/(1 + z)])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(r2*z*(2 - x - y + z) + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + u*(-1 + w)]*
       Log[(1 + z - v*z)/(1 + z)])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       Log[((1 + v*(-1 + w))*(-1 + w))/w^2]*Log[(1 + z - v*z)/(1 + z)])/
      (r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(-3*r1*(x - y)^2 + 6*r1*(x + y)*z + 
        r2*(-2 + x + y - z)*z - 3*r1*z^2)*Log[(1 - w)*(v + w - v*w)]*
       Log[(1 + z - v*z)/(1 + z)])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (3*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[(-1 + v)*z]*
       Log[(1 + z - v*z)/(1 + z)])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
        (1 + v*(-1 + w))^(-1)])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (4*(1 + x)*(1 + y)*(-2 + x + y - z)*z*PolyLog[2, -w])/
      (r1*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     (3*(1 + x)*(1 + y)*(-2 + x + y - z)*z*PolyLog[2, (2*w)/(1 + I*Sqrt[3])])/
      (r1*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     (3*(1 + x)*(1 + y)*(-2 + x + y - z)*z*PolyLog[2, 
        ((2*I)*w)/(I + Sqrt[3])])/(r1*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(r2*z*(2 - x - y + z) + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, w/(v + w - v*w)])/
      (r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
        w^2/(1 + (-1 + w)*w)])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(r2*z*(2 - x - y + z) + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 1 + (-1 + w)*w])/
      (r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
        1 + ((1 - v)*(-1 + w)*w)/(1 + v*(-1 + w))])/
      (r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(-3*r1*(x - y)^2 + 6*r1*(x + y)*z + 
        r2*(-2 + x + y - z)*z - 3*r1*z^2)*PolyLog[2, 
        1 + (-1 + w)*(v + w - v*w)])/(r1*r2*((x - y)^2 - 
        (1 + x)*(1 + y)*z)) + (3*(1 + y)*(r2*(-1 + x)*(x - y) - 
        r2*(1 + x)*z - (1 + x)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       PolyLog[2, -x])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
        (1 + x)/(1 + v*(-1 + w))])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(-3*r1*(x - y)^2 + 6*r1*(x + y)*z + 
        r2*(-2 + x + y - z)*z - 3*r1*z^2)*PolyLog[2, 
        (w*(1 + x))/(v + w - v*w)])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (3*(1 + x)*(-(r2*(x*(-1 + y) + z + y*(1 - y + z))) + 
        (1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, -y])/
      (r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
        (w*(1 + y))/(1 + v*(-1 + w))])/
      (r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(r2*z*(2 - x - y + z) + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
        (1 + y)/(v + w - v*w)])/(r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (3*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*PolyLog[2, -z])/
      (r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     (6*(1 + x)*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
       PolyLog[2, 1 + z - v*z])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)) - 
     ((1 + x)*(1 + y)*(r2*(-2 + x + y - z)*z + 
        3*r1*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, (1 + z - v*z)/w])/
      (r1*r2*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
     ((1 + x)*(1 + y)*(-3*r1*(x - y)^2 + 6*r1*(x + y)*z + 
        r2*(-2 + x + y - z)*z - 3*r1*z^2)*PolyLog[2, 
        (1 + z - v*z)/(v + w - v*w)])/(r1*r2*((x - y)^2 - 
        (1 + x)*(1 + y)*z)) + 
     delta3*((5*Pi^2*(1 + y)*(-4*(1 + x)*(x - y)^3 + 
          2*(x - y)*(-2 + x*(7 + 3*x) + 3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*
           z - (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + 
            (3 + 2*x*(5 + x))*y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3))/
        (6*r1*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (2*(1 + x)*(1 + y)*(12*(x - y)^3 + (x - y)*(x^2 - 2*x*(14 + 5*y) + 
            (-2 + y)*(-2 + 13*y))*z + (-8 + x^2*(-4 + y) + 
            y*(-7 - 2*(-13 + y)*y) + x*(27 + 5*y*(2 + y)))*z^2 + 
          (-11 + x*(5 + y) + y*(-11 + 4*y))*z^3 - 2*(1 + y)*z^4)*Log[w])/
        (r1*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (3*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 - u]*Log[w])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 - v]*Log[w])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (2*(1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + u*(-1 + w)]*Log[w])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (2*(1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + v*(-1 + w)]*Log[w])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (5*(1 + y)*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 3*y + 
            x*(8 + x)*y - (1 + 3*x)*y^2)*z + (2 + x*(10 + x) - 2*y + 
            x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*y^2 - x*y^3)*z^2 - 
          (x - y)*(-1 + x*y)*z^3)*Log[w]^2)/(2*r1*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (4*(1 + y)*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 3*y + 
            x*(8 + x)*y - (1 + 3*x)*y^2)*z - (2 + x*(10 + x) - 2*y + 
            x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*y^2 - x*y^3)*z^2 + 
          (x - y)*(-1 + x*y)*z^3)*Log[w]*Log[1 + w])/
        (r1*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 - u]*Log[1 - w + w^2])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^
          2) - (3*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 - v]*Log[1 - w + w^2])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^
          2) + ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*
             (-2 + x*(7 + 3*x) + 3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + u*(-1 + w^(-1))]*Log[1 - w + w^2])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + v*(-1 + w^(-1))]*Log[1 - w + w^2])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + u*(-1 + w)]*Log[1 - w + w^2])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + v*(-1 + w)]*Log[1 - w + w^2])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (2*(1 + y)*(2*(x - y)^2*(3 - 4*y + x*(13 - 5*x + x^2 + 2*(7 + x)*y)) + 
          (-(x*(24 + x*(7 + 3*x*(-7 + 2*x)))) - x*(86 + x*(92 + (-19 + x)*x))*
             y + (17 + x*(-3 + 2*(-21 + x)*x))*y^2 + (-2 + x*(7 + x))*y^3 + 
            2*(1 + y))*z + (1 + x)*(-7 + y*(-7 + 4*y) + x^2*(6 + y*(3 + y)) - 
            x*(13 + 7*y*(4 + y)))*z^2 - 2*(1 + x)^2*(1 + y)*z^3)*Log[1 + x])/
        ((1 + x)*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[(v*(-1 + w)*(u + w - u*w))/(w + v*(-1 + w)*w)]*Log[1 + x])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (4*(1 + y)*(-((x - y)^2*(1 + x*y)) + (x + y + x*y*(4 + x + y))*z)*
         Log[1 + x]^2)/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + x]*Log[(v - v*w - w*x)/(v + w - v*w)])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + y)*(-4*r2*(1 + x)*(1 + y)*(3*(x - y)^2 + 
            (1 + x^2 + (-7 + y)*y - x*(7 + y))*z - 2*(-2 + x + y)*z^2 + 
            z^3) + (3*I)*Pi*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 
            2*x*(y + z)))*Log[1 + y])/(r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (3*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[y]*
         Log[1 + y])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (4*(1 + y)*((x - y)^2*(1 + x*y) - (x + y + x*y*(4 + x + y))*z)*
         Log[1 + y]^2)/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
       ((-2*(1 + y)*(2*(-1 + x)^2*(x - y) - (-3 + y + x*(-2 + x*(3 + y)))*z + 
            (1 + x)*z^2))/((1 + x)*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
         (2*(1 + y)*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3)*Log[w])/
          (r1*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
         (2*(1 + y)*((x - y)^2*(1 + x*y) - (x + y + x*y*(4 + x + y))*z)*
           Log[1 + x])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (2*(1 + y)*(-((x - y)^2*(1 + x*y)) + (x + y + x*y*(4 + x + y))*z)*
           Log[1 + y])/((x - y)^2 - (1 + x)*(1 + y)*z)^2)/ep + 
       ((3*I)*Pi*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 + z])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (3*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[z]*
         Log[1 + z])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (I*Pi*(1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*
             (-2 + x*(7 + 3*x) + 3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[(1 + z)/w])/(r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[(1 + z)/w]^2)/(2*r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^
          2) - ((3*I)*Pi*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 
          2*x*(y + z))*Log[(1 + y)/(1 + z - v*z)])/
        (r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[((1 - v)*(1 - w)*(u + w - u*w))/(1 + v*(-1 + w))]*
         Log[(1 + y)/(1 + z - v*z)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[((-1 + v)*(1 + u*(-1 + w))*(1 - w))/(w*(v + w - v*w))]*
         Log[(1 + y)/(1 + z - v*z)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[y]*
         Log[(1 + y)/(1 + z - v*z)])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 - u]*Log[(1 + z - v*z)/(1 + z)])/
        (r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + u*(-1 + w^(-1))]*Log[(1 + z - v*z)/(1 + z)])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + u*(-1 + w)]*Log[(1 + z - v*z)/(1 + z)])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[((1 + v*(-1 + w))*(-1 + w))/w^2]*Log[(1 + z - v*z)/(1 + z)])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[(1 - w)*(v + w - v*w)]*Log[(1 + z - v*z)/(1 + z)])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (3*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[(-1 + v)*z]*Log[(1 + z - v*z)/(1 + z)])/
        (r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, (1 + v*(-1 + w))^(-1)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (4*(1 + y)*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 3*y + 
            x*(8 + x)*y - (1 + 3*x)*y^2)*z - (2 + x*(10 + x) - 2*y + 
            x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*y^2 - x*y^3)*z^2 + 
          (x - y)*(-1 + x*y)*z^3)*PolyLog[2, -w])/(r1*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(1 + y)*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 3*y + 
            x*(8 + x)*y - (1 + 3*x)*y^2)*z + (2 + x*(10 + x) - 2*y + 
            x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*y^2 - x*y^3)*z^2 - 
          (x - y)*(-1 + x*y)*z^3)*PolyLog[2, (2*w)/(1 + I*Sqrt[3])])/
        (r1*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(1 + y)*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 3*y + 
            x*(8 + x)*y - (1 + 3*x)*y^2)*z + (2 + x*(10 + x) - 2*y + 
            x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*y^2 - x*y^3)*z^2 - 
          (x - y)*(-1 + x*y)*z^3)*PolyLog[2, ((2*I)*w)/(I + Sqrt[3])])/
        (r1*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, w/(v + w - v*w)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, w^2/(1 + (-1 + w)*w)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, 1 + (-1 + w)*w])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, 1 + ((1 - v)*(-1 + w)*w)/(1 + v*(-1 + w))])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, 1 + (-1 + w)*(v + w - v*w)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (3*(1 + y)*(r2*(x - y)^2*(1 + x*y) - r2*(x + y + x*y*(4 + x + y))*z - 
          (x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, -x])/
        (r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, (1 + x)/(1 + v*(-1 + w))])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, (w*(1 + x))/(v + w - v*w)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(1 + y)*(r2*(x - y)^2*(1 + x*y) - r2*(x + y + x*y*(4 + x + y))*z - 
          (x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, -y])/
        (r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, (w*(1 + y))/(1 + v*(-1 + w))])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, (1 + y)/(v + w - v*w)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (3*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         PolyLog[2, -z])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (6*(x - y)*(1 + y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         PolyLog[2, 1 + z - v*z])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(-4*(1 + x)*(x - y)^3 + 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z - 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 + (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, (1 + z - v*z)/w])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + y)*(r2*(4*(1 + x)*(x - y)^3 - 2*(x - y)*(-2 + x*(7 + 3*x) + 
              3*y + x*(8 + x)*y - (1 + 3*x)*y^2)*z + 
            (2 + x*(10 + x) - 2*y + x*(8 + (-2 + x)*x)*y + (3 + 2*x*(5 + x))*
               y^2 - x*y^3)*z^2 - (x - y)*(-1 + x*y)*z^3) - 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, (1 + z - v*z)/(v + w - v*w)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2)) + 
     delta4*((5*Pi^2*(1 + x)*(4*(x - y)^3*(1 + y) + 
          2*(x - y)*(2 + (-3 + x)*x - 7*y + x*(-8 + 3*x)*y - (3 + x)*y^2)*z + 
          (-2 + x^3*y - y*(10 + y) - x^2*(3 + 2*y*(5 + y)) - 
            x*(-2 + y*(8 + (-2 + y)*y)))*z^2 - (x - y)*(-1 + x*y)*z^3))/
        (6*r1*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (2*(1 + x)*(1 + y)*(12*(x - y)^3 + (x - y)*(4 + 13*x^2 + (-28 + y)*y - 
            2*x*(14 + 5*y))*z + (8 + x*(7 + 2*(-13 + x)*x) - 27*y - 
            5*x*(2 + x)*y - (-4 + x)*y^2)*z^2 - 
          (-11 + 5*y + x*(-11 + 4*x + y))*z^3 + 2*(1 + x)*z^4)*Log[w])/
        (r1*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 - u]*Log[w])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (3*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 - v]*Log[w])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (2*(1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 
              7*y + x*(-8 + 3*x)*y - (3 + x)*y^2)*z + 
            (2 - x^3*y + y*(10 + y) + x^2*(3 + 2*y*(5 + y)) + 
              x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + (x - y)*(-1 + x*y)*z^3) + 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + u*(-1 + w)]*Log[w])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (2*(1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + v*(-1 + w)]*Log[w])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (5*(1 + x)*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
            x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
            x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
          (x - y)*(-1 + x*y)*z^3)*Log[w]^2)/(2*r1*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (4*(1 + x)*(4*(x - y)^3*(1 + y) + 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
            x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (-2 + x^3*y - y*(10 + y) - 
            x^2*(3 + 2*y*(5 + y)) - x*(-2 + y*(8 + (-2 + y)*y)))*z^2 - 
          (x - y)*(-1 + x*y)*z^3)*Log[w]*Log[1 + w])/
        (r1*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (3*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 - u]*Log[1 - w + w^2])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^
          2) + (3*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 - v]*Log[1 - w + w^2])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^
          2) + ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*
             (-2 - x^2*(1 + 3*y) + y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - 
            (2 - x^3*y + y*(10 + y) + x^2*(3 + 2*y*(5 + y)) + 
              x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + (-x + y)*(-1 + x*y)*z^3) + 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + u*(-1 + w^(-1))]*Log[1 - w + w^2])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + v*(-1 + w^(-1))]*
         Log[1 - w + w^2])/(r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^
          2) + ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*
             (2 + (-3 + x)*x - 7*y + x*(-8 + 3*x)*y - (3 + x)*y^2)*z + 
            (2 - x^3*y + y*(10 + y) + x^2*(3 + 2*y*(5 + y)) + 
              x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + (x - y)*(-1 + x*y)*z^3) + 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[1 + u*(-1 + w)]*Log[1 - w + w^2])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + v*(-1 + w)]*
         Log[1 - w + w^2])/(r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^
          2) - (4*(1 + x)^2*(1 + y)*(3*(x - y)^2 + 
          (1 + x^2 + (-7 + y)*y - x*(7 + y))*z - 2*(-2 + x + y)*z^2 + z^3)*
         Log[1 + x])/((4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[(v*(-1 + w)*(u + w - u*w))/
           (w + v*(-1 + w)*w)]*Log[1 + x])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (4*(1 + x)*((x - y)^2*(1 + x*y) - (x + y + x*y*(4 + x + y))*z)*
         Log[1 + x]^2)/((x - y)^2 - (1 + x)*(1 + y)*z)^2 - 
       ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + x]*
         Log[(v - v*w - w*x)/(v + w - v*w)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + x)*(2*r2*(2*(x - y)^2*(3 + y*(13 + (-5 + y)*y) + 
              2*x*(-2 + y*(7 + y))) + (2 + x^3*(-2 + y*(7 + y)) + 
              x^2*(17 + y*(-3 + 2*(-21 + y)*y)) - y*(24 + 
                y*(7 + 3*y*(-7 + 2*y))) - x*(-2 + y*(86 + y*(92 + (-19 + y)*
                     y))))*z + (1 + y)*(-7 + x*(-7 + 4*x) - 13*y - 
              7*x*(4 + x)*y + (6 + x*(3 + x))*y^2)*z^2 - 2*(1 + x)*(1 + y)^2*
             z^3) + (3*I)*Pi*(1 + y)*(-x + y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + y])/
        (r2*(1 + y)*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[y]*
         Log[1 + y])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (4*(1 + x)*(-((x - y)^2*(1 + x*y)) + (x + y + x*y*(4 + x + y))*z)*
         Log[1 + y]^2)/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
       ((2*(1 + x)*(2*(x - y)*(-1 + y)^2 + (-3 + x - 2*y + (3 + x)*y^2)*z - 
            (1 + y)*z^2))/((1 + y)*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)) + 
         (2*(1 + x)*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3)*Log[w])/(r1*(4 + z)*
           ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
         (2*(1 + x)*(-((x - y)^2*(1 + x*y)) + (x + y + x*y*(4 + x + y))*z)*
           Log[1 + x])/((x - y)^2 - (1 + x)*(1 + y)*z)^2 + 
         (2*(1 + x)*((x - y)^2*(1 + x*y) - (x + y + x*y*(4 + x + y))*z)*
           Log[1 + y])/((x - y)^2 - (1 + x)*(1 + y)*z)^2)/ep - 
       ((3*I)*Pi*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 + z])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[z]*
         Log[1 + z])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (I*Pi*(1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*
             (-2 - x^2*(1 + 3*y) + y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - 
            (2 - x^3*y + y*(10 + y) + x^2*(3 + 2*y*(5 + y)) + 
              x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + (-x + y)*(-1 + x*y)*z^3) + 
          3*r1*(x - y)*(-1 + x*y)*(4 + z)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[(1 + z)/w])/(r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[(1 + z)/w]^2)/
        (2*r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((3*I)*Pi*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[(1 + y)/(1 + z - v*z)])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[((1 - v)*(1 - w)*(u + w - u*w))/(1 + v*(-1 + w))]*
         Log[(1 + y)/(1 + z - v*z)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*
         Log[((-1 + v)*(1 + u*(-1 + w))*(1 - w))/(w*(v + w - v*w))]*
         Log[(1 + y)/(1 + z - v*z)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (3*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*Log[y]*
         Log[(1 + y)/(1 + z - v*z)])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (3*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[1 - u]*Log[(1 + z - v*z)/(1 + z)])/
        (r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + u*(-1 + w^(-1))]*
         Log[(1 + z - v*z)/(1 + z)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[1 + u*(-1 + w)]*
         Log[(1 + z - v*z)/(1 + z)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[((1 + v*(-1 + w))*(-1 + w))/
           w^2]*Log[(1 + z - v*z)/(1 + z)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*Log[(1 - w)*(v + w - v*w)]*
         Log[(1 + z - v*z)/(1 + z)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         Log[(-1 + v)*z]*Log[(1 + z - v*z)/(1 + z)])/
        (r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, (1 + v*(-1 + w))^
           (-1)])/(r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (4*(1 + x)*(4*(x - y)^3*(1 + y) + 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
            x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (-2 + x^3*y - y*(10 + y) - 
            x^2*(3 + 2*y*(5 + y)) - x*(-2 + y*(8 + (-2 + y)*y)))*z^2 - 
          (x - y)*(-1 + x*y)*z^3)*PolyLog[2, -w])/(r1*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(1 + x)*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
            x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
            x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
          (x - y)*(-1 + x*y)*z^3)*PolyLog[2, (2*w)/(1 + I*Sqrt[3])])/
        (r1*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(1 + x)*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
            x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
            x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
          (x - y)*(-1 + x*y)*z^3)*PolyLog[2, ((2*I)*w)/(I + Sqrt[3])])/
        (r1*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, w/(v + w - v*w)])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, w^2/(1 + (-1 + w)*w)])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 1 + (-1 + w)*w])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
          1 + ((1 - v)*(-1 + w)*w)/(1 + v*(-1 + w))])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
          1 + (-1 + w)*(v + w - v*w)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       (3*(1 + x)*(-(r2*(x - y)^2*(1 + x*y)) + r2*(x + y + x*y*(4 + x + y))*
           z + (x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, -x])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
          (1 + x)/(1 + v*(-1 + w))])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
          (w*(1 + x))/(v + w - v*w)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(1 + x)*(-(r2*(x - y)^2*(1 + x*y)) + r2*(x + y + x*y*(4 + x + y))*
           z + (x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z)))*
         PolyLog[2, -y])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
          (w*(1 + y))/(1 + v*(-1 + w))])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, 
          (1 + y)/(v + w - v*w)])/(r1*r2*(4 + z)*
         ((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (3*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         PolyLog[2, -z])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) + 
       (6*(1 + x)*(x - y)*(-1 + x*y)*(x^2 + (y - z)^2 - 2*x*(y + z))*
         PolyLog[2, 1 + z - v*z])/(r2*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(4*(x - y)^3*(1 + y) + 2*(-x + y)*(-2 - x^2*(1 + 3*y) + 
              y*(7 + 3*y) + x*(3 + y*(8 + y)))*z - (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (-x + y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, (1 + z - v*z)/w])/
        (r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2) - 
       ((1 + x)*(r2*(-4*(x - y)^3*(1 + y) - 2*(x - y)*(2 + (-3 + x)*x - 7*y + 
              x*(-8 + 3*x)*y - (3 + x)*y^2)*z + (2 - x^3*y + y*(10 + y) + 
              x^2*(3 + 2*y*(5 + y)) + x*(-2 + y*(8 + (-2 + y)*y)))*z^2 + 
            (x - y)*(-1 + x*y)*z^3) + 3*r1*(x - y)*(-1 + x*y)*(4 + z)*
           (x^2 + (y - z)^2 - 2*x*(y + z)))*PolyLog[2, (1 + z - v*z)/
           (v + w - v*w)])/(r1*r2*(4 + z)*((x - y)^2 - (1 + x)*(1 + y)*z)^2)) + Otag[ep^1]
);

 Cnf = (Pi^2*(-3*delta4*(1 + x)*(-4*y^4 - y^2*(-14 + z)*z - 2*z^2 + 
          y^3*(-4 + 6*z) - y*z*(4 + 10*z + z^2) + 
          x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
          x*(-8*y*z*(1 + z) + y^3*(12 + 2*z - z^2) + z*(4 + 2*z + z^2) + 
            y^2*(12 + 10*z + 2*z^2 + z^3)) - x^2*(3*z*(2 + z) + 
            2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))) + 
        3*delta3*(1 + y)*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
          y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
          x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - 
            y*(12 + 10*z + 2*z^2 + z^3)) + x*(8*y*z*(1 + z) - 
            y^3*(4 + 6*z + z^2) + z*(4 + 10*z + z^2) + 
            y^2*(12 + 18*z + 10*z^2 + z^3))) - 
        (4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))*
         (-3*(1 + x)*(1 + y)*(-2 + x + y - z)*z + 
          2*r1*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z))))))/
      (6*r1*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((-2*delta3*(1 + y)*(2*z^2 + 5*y^2*z*(2 + z) - y^3*(4 + 3*z) - 
          x^4*(-4 + z + 2*y*z) - 2*y*z*(4 + 3*z + z^2) + 
          x^3*(4 - 3*z + 2*z^2 + y^2*z^2 + y*(-12 + 5*z + 6*z^2)) + 
          x*(y*z*(8 + 5*z - 2*z^2) - y^3*(4 + 9*z + z^2) + 
            z*(8 + 12*z + z^2) + y^2*(12 + 23*z + 15*z^2 + z^3)) + 
          x^2*(y^3*z*(2 + z) - z*(18 + 2*z + z^2) + 
            y^2*(12 + 5*z + z^2 - z^3) - y*(12 + 17*z + 9*z^2 + 4*z^3))) - 
        2*delta4*(1 + x)*(-(y^4*(-4 + z)) + 2*z^2 - y^2*z*(18 + 2*z + z^2) + 
          y*z*(8 + 12*z + z^2) + y^3*(4 - 3*z + 2*z^2) + 
          x^3*(-4 - 3*z + y^2*z*(2 + z) - y*(4 + 9*z + z^2)) + 
          x^2*(y^3*z^2 + 5*z*(2 + z) + y^2*(12 + 5*z + z^2 - z^3) + 
            y*(12 + 23*z + 15*z^2 + z^3)) - 
          x*(2*y^4*z + y^3*(12 - 5*z - 6*z^2) + 2*z*(4 + 3*z + z^2) + 
            y*z*(-8 - 5*z + 2*z^2) + y^2*(12 + 17*z + 9*z^2 + 4*z^3))))*
       Log[w])/(r1*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*Log[1 - u]*
       Log[w])/(r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*Log[1 - v]*
       Log[w])/(r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     (2*(delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[1 + u*(-1 + w)]*Log[w])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     (2*(delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[1 + v*(-1 + w)]*Log[w])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
          y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
          x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - 
            y*(12 + 10*z + 2*z^2 + z^3)) + x*(8*y*z*(1 + z) - 
            y^3*(4 + 6*z + z^2) + z*(4 + 10*z + z^2) + 
            y^2*(12 + 18*z + 10*z^2 + z^3)))*
         (4*(1 + x)*(1 + y)*(-2 + x + y - z)*z + 3*r1*(x^2 + y^2 - z - y*z - 
            x*(z + y*(2 + z)))) - (1 + x)*((1 + y)*z*(4 + z)*
           (x^3 + y^3 - 2*y^2*(1 + z) - x^2*(2 + y)*(1 + z) + y*z*(1 + z) + 
            z*(2 + z) + x*(-(y^2*(1 + z)) + z*(1 + z) + y*(4 + 2*z + z^2)))*
           (2*(1 + x)*(1 + y)*(-2 + x + y - z)*z + 3*r1*(x^2 + y^2 - z - 
              y*z - x*(z + y*(2 + z)))) + delta4*(-4*y^4 - y^2*(-14 + z)*z - 
            2*z^2 + y^3*(-4 + 6*z) - y*z*(4 + 10*z + z^2) + 
            x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + x*(-8*y*z*(1 + z) + 
              y^3*(12 + 2*z - z^2) + z*(4 + 2*z + z^2) + y^2*(12 + 10*z + 
                2*z^2 + z^3)) - x^2*(3*z*(2 + z) + 2*y^2*(6 + 4*z + z^2) + 
              y*(12 + 18*z + 10*z^2 + z^3)))*(4*(1 + x)*(1 + y)*
             (-2 + x + y - z)*z + 3*r1*(x^2 + y^2 - z - y*z - 
              x*(z + y*(2 + z))))))*Log[w]^2)/(2*r1^2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^3) + 
     ((2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*Log[1 - u]*
       Log[1 - w + w^2])/(r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*Log[1 - v]*
       Log[1 - w + w^2])/(r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[1 + u*(-1 + w^(-1))]*Log[1 - w + w^2])/
      (r1*r2*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[1 + v*(-1 + w^(-1))]*Log[1 - w + w^2])/
      (r1*r2*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[1 + u*(-1 + w)]*Log[1 - w + w^2])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[1 + v*(-1 + w)]*Log[1 - w + w^2])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     (2*(-(delta4*(1 + x)*(-2*y^4 - y*(-3 + z)*z - z*(2 + z) + 
           y^3*(2 + 4*z) - y^2*(4 + z + 2*z^2) + x^3*y*(-6 - z + y*(2 + z)) - 
           x^2*(4 + z + y^3*(4 + z) + y^2*(-10 + z^2) - y*(2 + 6*z + z^2)) + 
           x*(2*y^4 - y^3*(2 + z) + z*(5 + z) - y^2*(4 + 2*z + z^2) + 
             y*(8 + 22*z + 4*z^2)))) + delta3*(1 + y)*(2*x^4*y + 2*y^3 - 
          2*z - 4*y^2*(1 + z) + y*z*(3 + 2*z) - 
          x^3*y*(4*(2 + z) + y*(4 + z)) + x^2*(2*y*(1 + z)^2 - 2*(2 + z) + 
            y^3*(2 + z) + 4*y^2*(4 + z)) + x*(-2*y^3*(4 + z) + z*(5 + 2*z) + 
            2*y^2*(-2 + 2*z + z^2) + y*(8 + 26*z + 8*z^2))))*Log[1 + x])/
      ((4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     (2*(1 + y)*(2*delta3*(1 + y)*(2*x^6 - z^3 - y^4*(2 + z) + 
          y^3*z*(7 + 3*z) - 3*y^2*z*(2 + 3*z + z^2) + y*z^2*(7 + 4*z + z^2) + 
          x^4*(-2 - 6*z + 4*z^2 + 3*y^2*(4 + z) + y*z*(3 - 5*z - 2*z^2)) + 
          x^5*(-5*z + y*(-8 + z + z^2)) + x^2*(y^4*(2 + 5*z + z^2) - 
            y^3*z*(7 + 6*z + z^2) - 2*z*(3 + 2*z^2) - 
            3*y^2*(4 + 7*z + 8*z^2 + 2*z^3) + y*z*(-3 + 5*z + 9*z^2 + 
              3*z^3)) + x*(z^2 - 3*z^3 - 3*y^2*z*(3 + 6*z + 2*z^2) + 
            y^3*(8 + 9*z + 3*z^2) + y*z*(12 + 25*z + 13*z^2 + 3*z^3)) + 
          x^3*(3*y^2*z*(3 + z) + z*(5 + 10*z - z^2) - y^3*(8 + 9*z + 2*z^2) + 
            y*(8 + 19*z + z^2 + z^3 + z^4))) - 
        (1 + x)*(-((1 + y)*z*(4 + z)*(-x^5 - y^4 - 3*y^2*z*(1 + z) + 
             z^2*(2 + z) + y^3*(2 + 3*z) + y*z*(-2 + z^2) + 
             x^4*(3*(1 + z) + y*(2 + z)) + x*(y^4 + 2*z*(1 + z)^2 - 3*y^2*
                (2 + 2*z + z^2) + 2*y*z*(3 + 2*z + z^2)) - 
             x^3*(2 + 4*z + 3*z^2 + 2*y*(4 + 3*z + z^2)) + 
             x^2*(3*y^2*(2 + z) - y^3*(2 + z) + z*(-3 - z + z^2) + y*
                (6 + 7*z + 2*z^2 + z^3)))) + 2*delta4*
           (-2*y^5 + y^3*(11 - 3*z)*z + z^3 + y^4*(-2 + 5*z) + 
            y*z^2*(5 + 8*z + z^2) - y^2*z*(6 + 17*z + z^2) + 
            x^5*(2 + z + y*(2 + 5*z + z^2)) - x^4*(2*(1 + z)^2 + 
              y^2*(8 + 9*z + 2*z^2) + y*(10 + 17*z + 13*z^2 + 2*z^3)) + 
            x^2*(2*z*(-3 - z + z^2) + y^4*(-8 + z + z^2) - 3*y^2*(4 - z + 
                2*z^2) - y^3*(20 + 19*z + 8*z^2 + z^3) + y*z*(9 + 23*z + 
                21*z^2 + 3*z^3)) + x*(2*y^5 + 3*z^2*(1 + z) + 2*y^4*(5 + z) - 
              y^2*z*(21 + 20*z) + y^3*(8 - 11*z - 7*z^2) + y*z*(12 + 35*z + 
                25*z^2 + 3*z^3)) + x^3*(z + z^3 + 3*y^3*(4 + z) + 
              y^2*(20 + 33*z + 13*z^2 + 2*z^3) + y*(8 + 7*z - z^2 + 5*z^3 + 
                z^4)))))*Log[w]*Log[1 + x])/(r1*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^3) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[(v*(-1 + w)*(u + w - u*w))/(w + v*(-1 + w)*w)]*Log[1 + x])/
      (r1*r2*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((-2*delta3*(1 + y)*(y + x^2*y - x*(1 + y^2))*(x^3*y + y*(y - z) - 
          x^2*(-1 + 2*y^2 + y*z) + x*(y^3 - z - y^2*z - 2*y*(1 + 2*z))) + 
        (1 + x)*(2*delta4*(y + x^2*y - x*(1 + y^2))*(x^3*y + y*(y - z) - 
            x^2*(-1 + 2*y^2 + y*z) + x*(y^3 - z - y^2*z - 2*y*(1 + 2*z))) + 
          (1 + y)*(x^5*(-1 + y) - y^5 - 3*y^3*z^2 + z^3 + 2*y*z^3 + 
            y^4*(1 + 3*z) + y^2*z*(-1 - 3*z + z^2) + 
            x^4*(1 + 3*y + 3*z - y^2*(4 + z)) + x^3*(-2*y^2 - 3*z^2 + 
              2*y^3*(3 + z) - y*(4 + 10*z + 3*z^2)) + 
            x*(3*y^4 + y^5 + 2*z^3 + y^2*z^2*(3 + 2*z) + 2*y*z*(1 + 3*z + 
                2*z^2) - y^3*(4 + 10*z + 3*z^2)) + 
            x^2*(-2*y^3 - y^4*(4 + z) + y*z^2*(3 + 2*z) + z*(-1 - 3*z + 
                z^2) + y^2*(6 + 14*z + 6*z^2 + z^3)))))*Log[1 + x]^2)/
      (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))^3 + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[1 + x]*Log[(v - v*w - w*x)/(v + w - v*w)])/
      (r1*r2*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     (I*(delta3*(1 + y)*(Pi*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          (2*I)*r2*(2*x^4*(-1 + y) - z*(2 + z) - y^2*(4 + z) + y*z*(5 + z) - 
            x^3*(-2 - 4*z + y*(2 + z) + y^2*(4 + z)) + 
            x^2*(-4 - z - 2*z^2 + y^3*(2 + z) - y^2*(-10 + z^2) - 
              y*(4 + 2*z + z^2)) + x*(-((-3 + z)*z) - y^3*(6 + z) + 
              y^2*(2 + 6*z + z^2) + y*(8 + 22*z + 4*z^2)))) + 
        (1 + x)*(Pi*(1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          delta4*(Pi*(y + x^2*y - x*(1 + y^2))*(4 + z)*(2*r2^2 - 
              3*(x^2 + (y - z)^2 - 2*x*(y + z))) + (2*I)*r2*
             (-2*z - 2*y^2*(2 + z) + y*z*(5 + 2*z) + x^3*(2 + y^2*(2 + z) - 
                2*y*(4 + z)) - x^2*(4*(1 + z) - 4*y^2*(4 + z) + y^3*(4 + z) - 
                2*y*(-2 + 2*z + z^2)) + x*(2*y^4 + 2*y^2*(1 + z)^2 - 
                4*y^3*(2 + z) + z*(3 + 2*z) + y*(8 + 26*z + 8*z^2))))))*
       Log[1 + y])/(r2*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^
        2) - (2*(1 + x)*(2*delta3*(1 + y)*(2*x^5*(-1 + y) + z^3 + 
          3*y*z^2*(1 + z) - 2*y^4*(1 + z)^2 + y^5*(2 + z) + 
          2*y^2*z*(-3 - z + z^2) + y^3*(z + z^3) + 
          x^4*(-2 + 5*z + 2*y*(5 + z) + y^2*(-8 + z + z^2)) + 
          x^3*((11 - 3*z)*z + 3*y^3*(4 + z) + y*(8 - 11*z - 7*z^2) - 
            y^2*(20 + 19*z + 8*z^2 + z^3)) - x^2*(y*z*(21 + 20*z) + 
            z*(6 + 17*z + z^2) + 3*y^2*(4 - z + 2*z^2) + 
            y^4*(8 + 9*z + 2*z^2) - y^3*(20 + 33*z + 13*z^2 + 2*z^3)) + 
          x*(y^5*(2 + 5*z + z^2) + z^2*(5 + 8*z + z^2) - 
            y^4*(10 + 17*z + 13*z^2 + 2*z^3) + y^2*z*(9 + 23*z + 21*z^2 + 
              3*z^3) + y*z*(12 + 35*z + 25*z^2 + 3*z^3) + 
            y^3*(8 + 7*z - z^2 + 5*z^3 + z^4))) - 
        (1 + x)*((1 + y)*z*(4 + z)*(x^4*(-1 + y) - y^5 + 3*y^4*(1 + z) + 
            2*y*z*(1 + z)^2 + z^2*(2 + z) + y^2*z*(-3 - z + z^2) - 
            y^3*(2 + 4*z + 3*z^2) + x^3*(2 + 3*z - y^2*(2 + z)) + 
            3*x^2*(-(z*(1 + z)) + y^2*(2 + z) - y*(2 + 2*z + z^2)) + 
            x*(y^4*(2 + z) + z*(-2 + z^2) + 2*y*z*(3 + 2*z + z^2) - 
              2*y^3*(4 + 3*z + z^2) + y^2*(6 + 7*z + 2*z^2 + z^3))) + 
          2*delta4*(2*y^6 - 5*y^5*z - z^3 + y^3*z*(5 + 10*z - z^2) - 
            2*y^2*z*(3 + 2*z^2) + y^4*(-2 - 6*z + 4*z^2) + y*(z^2 - 3*z^3) + 
            x^4*(-2 - z + y^2*(2 + 5*z + z^2)) - x^3*(-(z*(7 + 3*z)) + 
              y^2*z*(7 + 6*z + z^2) + y^3*(8 + 9*z + 2*z^2) - 
              y*(8 + 9*z + 3*z^2)) + 3*x^2*(y^3*z*(3 + z) + y^4*(4 + z) - 
              z*(2 + 3*z + z^2) - y*z*(3 + 6*z + 2*z^2) - y^2*(4 + 7*z + 
                8*z^2 + 2*z^3)) + x*(y^4*z*(3 - 5*z - 2*z^2) + 
              y^5*(-8 + z + z^2) + z^2*(7 + 4*z + z^2) + y^2*z*(-3 + 5*z + 
                9*z^2 + 3*z^3) + y*z*(12 + 25*z + 13*z^2 + 3*z^3) + 
              y^3*(8 + 19*z + z^2 + z^3 + z^4)))))*Log[w]*Log[1 + y])/
      (r1*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^3) + 
     ((4*delta3*(1 + y)*(y + x^2*y - x*(1 + y^2))*(x^3*y + y*(y - z) - 
          x^2*(-1 + 2*y^2 + y*z) + x*(y^3 - z - y^2*z - 2*y*(1 + 2*z))) - 
        2*(1 + x)*(2*delta4*(y + x^2*y - x*(1 + y^2))*(x^3*y + y*(y - z) - 
            x^2*(-1 + 2*y^2 + y*z) + x*(y^3 - z - y^2*z - 2*y*(1 + 2*z))) + 
          (1 + y)*(x^5*(-1 + y) - y^5 - 3*y^3*z^2 + z^3 + 2*y*z^3 + 
            y^4*(1 + 3*z) + y^2*z*(-1 - 3*z + z^2) + 
            x^4*(1 + 3*y + 3*z - y^2*(4 + z)) + x^3*(-2*y^2 - 3*z^2 + 
              2*y^3*(3 + z) - y*(4 + 10*z + 3*z^2)) + 
            x*(3*y^4 + y^5 + 2*z^3 + y^2*z^2*(3 + 2*z) + 2*y*z*(1 + 3*z + 
                2*z^2) - y^3*(4 + 10*z + 3*z^2)) + 
            x^2*(-2*y^3 - y^4*(4 + z) + y*z^2*(3 + 2*z) + z*(-1 - 3*z + 
                z^2) + y^2*(6 + 14*z + 6*z^2 + z^3)))))*Log[1 + x]*
       Log[1 + y])/(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))^3 + 
     ((-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*Log[y]*
       Log[1 + y])/(r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((-2*delta3*(1 + y)*(y + x^2*y - x*(1 + y^2))*(x^3*y + y*(y - z) - 
          x^2*(-1 + 2*y^2 + y*z) + x*(y^3 - z - y^2*z - 2*y*(1 + 2*z))) + 
        (1 + x)*(2*delta4*(y + x^2*y - x*(1 + y^2))*(x^3*y + y*(y - z) - 
            x^2*(-1 + 2*y^2 + y*z) + x*(y^3 - z - y^2*z - 2*y*(1 + 2*z))) + 
          (1 + y)*(x^5*(-1 + y) - y^5 - 3*y^3*z^2 + z^3 + 2*y*z^3 + 
            y^4*(1 + 3*z) + y^2*z*(-1 - 3*z + z^2) + 
            x^4*(1 + 3*y + 3*z - y^2*(4 + z)) + x^3*(-2*y^2 - 3*z^2 + 
              2*y^3*(3 + z) - y*(4 + 10*z + 3*z^2)) + 
            x*(3*y^4 + y^5 + 2*z^3 + y^2*z^2*(3 + 2*z) + 2*y*z*(1 + 3*z + 
                2*z^2) - y^3*(4 + 10*z + 3*z^2)) + 
            x^2*(-2*y^3 - y^4*(4 + z) + y*z^2*(3 + 2*z) + z*(-1 - 3*z + 
                z^2) + y^2*(6 + 14*z + 6*z^2 + z^3)))))*Log[1 + y]^2)/
      (x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))^3 + 
     (I*Pi*(2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*Log[1 + z])/
      (r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*Log[z]*
       Log[1 + z])/(r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     (I*Pi*(delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[(1 + z)/w])/(r1*r2*(4 + z)*(-x^2 - y^2 + z + y*z + 
         x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[(1 + z)/w]^2)/(2*r1*r2*(4 + z)*(-x^2 - y^2 + z + y*z + 
         x*(z + y*(2 + z)))^2) + 
     (I*Pi*(-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*
       Log[(1 + y)/(1 + z - v*z)])/
      (r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[((1 - v)*(1 - w)*(u + w - u*w))/(1 + v*(-1 + w))]*
       Log[(1 + y)/(1 + z - v*z)])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[((-1 + v)*(1 + u*(-1 + w))*(1 - w))/(w*(v + w - v*w))]*
       Log[(1 + y)/(1 + z - v*z)])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*Log[y]*
       Log[(1 + y)/(1 + z - v*z)])/
      (r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*Log[1 - u]*
       Log[(1 + z - v*z)/(1 + z)])/
      (r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[1 + u*(-1 + w^(-1))]*Log[(1 + z - v*z)/(1 + z)])/
      (r1*r2*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[1 + u*(-1 + w)]*Log[(1 + z - v*z)/(1 + z)])/
      (r1*r2*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[((1 + v*(-1 + w))*(-1 + w))/w^2]*Log[(1 + z - v*z)/(1 + z)])/
      (r1*r2*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       Log[(1 - w)*(v + w - v*w)]*Log[(1 + z - v*z)/(1 + z)])/
      (r1*r2*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*Log[(-1 + v)*z]*
       Log[(1 + z - v*z)/(1 + z)])/
      (r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, (1 + v*(-1 + w))^(-1)])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     (3*(-(delta3*(1 + y)*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
           y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
           x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - 
             y*(12 + 10*z + 2*z^2 + z^3)) + x*(8*y*z*(1 + z) - 
             y^3*(4 + 6*z + z^2) + z*(4 + 10*z + z^2) + 
             y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*z*(4 + z)*(x^3 + y^3 - 2*y^2*(1 + z) - 
            x^2*(2 + y)*(1 + z) + y*z*(1 + z) + z*(2 + z) + 
            x*(-(y^2*(1 + z)) + z*(1 + z) + y*(4 + 2*z + z^2))) + 
          delta4*(-4*y^4 - y^2*(-14 + z)*z - 2*z^2 + y^3*(-4 + 6*z) - 
            y*z*(4 + 10*z + z^2) + x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
            x*(-8*y*z*(1 + z) + y^3*(12 + 2*z - z^2) + z*(4 + 2*z + z^2) + 
              y^2*(12 + 10*z + 2*z^2 + z^3)) - x^2*(3*z*(2 + z) + 
              2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3)))))*
       PolyLog[2, (2*w)/(1 + I*Sqrt[3])])/(r1*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     (3*(-(delta3*(1 + y)*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
           y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
           x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - 
             y*(12 + 10*z + 2*z^2 + z^3)) + x*(8*y*z*(1 + z) - 
             y^3*(4 + 6*z + z^2) + z*(4 + 10*z + z^2) + 
             y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*z*(4 + z)*(x^3 + y^3 - 2*y^2*(1 + z) - 
            x^2*(2 + y)*(1 + z) + y*z*(1 + z) + z*(2 + z) + 
            x*(-(y^2*(1 + z)) + z*(1 + z) + y*(4 + 2*z + z^2))) + 
          delta4*(-4*y^4 - y^2*(-14 + z)*z - 2*z^2 + y^3*(-4 + 6*z) - 
            y*z*(4 + 10*z + z^2) + x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
            x*(-8*y*z*(1 + z) + y^3*(12 + 2*z - z^2) + z*(4 + 2*z + z^2) + 
              y^2*(12 + 10*z + 2*z^2 + z^3)) - x^2*(3*z*(2 + z) + 
              2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3)))))*
       PolyLog[2, ((2*I)*w)/(I + Sqrt[3])])/(r1*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, w/(v + w - v*w)])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, w^2/(1 + (-1 + w)*w)])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, 1 + (-1 + w)*w])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, 1 + ((1 - v)*(-1 + w)*w)/(1 + v*(-1 + w))])/
      (r1*r2*(4 + z)*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, 1 + (-1 + w)*(v + w - v*w)])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     (((1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
         (-2*r2^2*(1 + x) + 3*(1 + x)*(x^2 + (y - z)^2 - 2*x*(y + z)) + 
          r2*(-x^2 - y + z + x*(1 + y + z))) + delta3*(1 + y)*
         (2*r2^2*(y + x^2*y - x*(1 + y^2)) - 3*(y + x^2*y - x*(1 + y^2))*
           (x^2 + (y - z)^2 - 2*x*(y + z)) + r2*(x^3*y + y*(y - z) - 
            x^2*(-1 + 2*y^2 + y*z) + x*(-2*y + y^3 - z - 4*y*z - y^2*z))) + 
        delta4*(1 + x)*(-2*r2^2*(y + x^2*y - x*(1 + y^2)) + 
          3*(y + x^2*y - x*(1 + y^2))*(x^2 + (y - z)^2 - 2*x*(y + z)) + 
          r2*(-(x^3*y) + y*(-y + z) + x^2*(-1 + 2*y^2 + y*z) + 
            x*(2*y - y^3 + z + 4*y*z + y^2*z))))*PolyLog[2, -x])/
      (r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, (1 + x)/(1 + v*(-1 + w))])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, (w*(1 + x))/(v + w - v*w)])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(2*r2^2*(y + x^2*y - x*(1 + y^2)) - 
          3*(y + x^2*y - x*(1 + y^2))*(x^2 + (y - z)^2 - 2*x*(y + z)) + 
          r2*(x^3*y + y*(y - z) - x^2*(-1 + 2*y^2 + y*z) + 
            x*(-2*y + y^3 - z - 4*y*z - y^2*z))) + 
        (1 + x)*(-((x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
            (2*r2^2*(1 + y) + r2*(x*(-1 + y) + y - y^2 + z + y*z) - 
             3*(1 + y)*(x^2 + (y - z)^2 - 2*x*(y + z)))) + 
          delta4*(-2*r2^2*(y + x^2*y - x*(1 + y^2)) + 
            3*(y + x^2*y - x*(1 + y^2))*(x^2 + (y - z)^2 - 2*x*(y + z)) + 
            r2*(-(x^3*y) + y*(-y + z) + x^2*(-1 + 2*y^2 + y*z) + 
              x*(2*y - y^3 + z + 4*y*z + y^2*z)))))*PolyLog[2, -y])/
      (r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, (w*(1 + y))/(1 + v*(-1 + w))])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, (1 + y)/(v + w - v*w)])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*PolyLog[2, -z])/
      (r2*(-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) - 
     (2*(2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z)))*
       (delta3*(1 + y)*(y + x^2*y - x*(1 + y^2)) - 
        (1 + x)*(delta4*(y + x^2*y - x*(1 + y^2)) + 
          (1 + y)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))))*
       PolyLog[2, 1 + z - v*z])/(r2*(-x^2 - y^2 + z + y*z + 
         x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) - 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*(-2 + x + y - z)*z + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) - delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, (1 + z - v*z)/w])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2) + 
     ((delta3*(1 + y)*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
           (2*r2^2 - 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
          r2*(4*x^4 + 2*z^2 - 2*y^3*(2 + z) + 3*y^2*z*(2 + z) - 
            y*z*(4 + 2*z + z^2) + x^3*(4 - 6*z + y*(-12 - 2*z + z^2)) + 
            x^2*((-14 + z)*z + 2*y^2*(6 + 4*z + z^2) - y*(12 + 10*z + 2*z^2 + 
                z^3)) + x*(8*y*z*(1 + z) - y^3*(4 + 6*z + z^2) + 
              z*(4 + 10*z + z^2) + y^2*(12 + 18*z + 10*z^2 + z^3)))) + 
        (1 + x)*((1 + y)*(4 + z)*(x^2 + y^2 - z - y*z - x*(z + y*(2 + z)))*
           (-2*r1*r2^2 + r2*z*(2 - x - y + z) + 3*r1*(x^2 + (y - z)^2 - 
              2*x*(y + z))) + delta4*(r1*(y + x^2*y - x*(1 + y^2))*(4 + z)*
             (-2*r2^2 + 3*(x^2 + (y - z)^2 - 2*x*(y + z))) + 
            r2*(4*y^4 + y^3*(4 - 6*z) + y^2*(-14 + z)*z + 2*z^2 + 
              y*z*(4 + 10*z + z^2) - x^3*(2*(2 + z) + y*(4 + 6*z + z^2)) + 
              x*(8*y*z*(1 + z) + y^3*(-12 - 2*z + z^2) - z*(4 + 2*z + z^2) - 
                y^2*(12 + 10*z + 2*z^2 + z^3)) + x^2*(3*z*(2 + z) + 
                2*y^2*(6 + 4*z + z^2) + y*(12 + 18*z + 10*z^2 + z^3))))))*
       PolyLog[2, (1 + z - v*z)/(v + w - v*w)])/(r1*r2*(4 + z)*
       (-x^2 - y^2 + z + y*z + x*(z + y*(2 + z)))^2);




Print["Here is a test point to evaluate \!\(\*SubscriptBox[\(C\), \(1\)]\), \!\(\*SubscriptBox[\(C\), \(2\)]\) and \!\(\*SubscriptBox[\(C\), \(nf\)]\): ", "(x, y, z) = (4, 9, 2)."]; 
testpoint={x->4,y->9,z->2};
Print["\!\(\*SubscriptBox[\(C\), \(1\)]\)/Cep = ", N[Chop[Collect[SetPrecision[C1/Cep/.replaceRule[[2]]/.replaceRule[[1]]/.testpoint,30],{delta3,delta4}],10^(-20)],8]]
Print["\!\(\*SubscriptBox[\(C\), \(2\)]\)/Cep^2 = ", N[Chop[Collect[SetPrecision[C2/Cep^2/.replaceRule[[2]]/.replaceRule[[1]]/.testpoint,30],{delta3,delta4}],10^(-20)],8]]
Print["\!\(\*SubscriptBox[\(C\), \(nf\)]\) = ", N[Chop[Collect[SetPrecision[Cnf/.replaceRule[[2]]/.replaceRule[[1]]/.testpoint,30],{delta3,delta4}],10^(-20)],8]]
Print["As a comparison, the leading eikonal contribution calculated with the formula from Ref. 1 reads ", 29.4303613717640227`16]

